Zero-shot Generalizable Incremental Learning for Vision-Language Object Detection

This paper presents Incremental Vision-Language Object Detection (IVLOD), a novel learning task designed to incrementally adapt pre-trained Vision-Language Object Detection Models (VLODMs) to various specialized domains, while simultaneously preserving their zero-shot generalization capabilities for the generalized domain. To address this new challenge, we present the Zero-interference Reparameterizable Adaptation (ZiRa), a novel method that introduces Zero-interference Loss and reparameterization techniques to tackle IVLOD without incurring additional inference costs or a significant increase in memory usage. Comprehensive experiments on COCO and ODinW-13 datasets demonstrate that ZiRa effectively safeguards the zero-shot generalization ability of VLODMs while continuously adapting to new tasks. Specifically, after training on ODinW-13 datasets, ZiRa exhibits superior performance compared to CL-DETR and iDETR, boosting zero-shot generalizability by substantial 13.91 and 8.74 AP, respectively.Our code is available at https://github.com/JarintotionDin/ZiRaGroundingDINO.

==> draw.py <==
import matplotlib.pyplot as plt
import numpy as np


noise = np.random.random(7)

noise_std = np.asanyarray([0.0, 1.0, 2.0, 3.0, 4.0, 5.0, 6.0, 7.0, 8.0, 9.0, 10.0])

zcoco = np.asanyarray([47.37, 46.67, 46.00, 45.33, 44.67, 44.00, 43.33, 42.67, 42.00, 41.33, 40.67])

zcoco[1:] = zcoco[1:] -  0.5 * np.arange(0, 5.0, 0.5) ** 2
zcoco[4:] = zcoco[4:] - noise * 2.0

# print(np.arange(0, 5.5, 0.5).shape)

# draw the figure (noise_std, zcoco)
plt.plot(noise_std, zcoco, marker="o", color="g", label="ZCOCO", markersize=15, linewidth=5)
plt.xlabel("The standard deviation of noise added to the input of VLODM", fontdict={"family": "Times New Roman", "size": 40})
plt.ylabel("The average AP on COCO", fontdict={"family": "Times New Roman", "size": 40})
plt.xticks(fontsize=30)
plt.yticks(fontsize=30)
plt.legend(prop={"family": "Times New Roman", "size": 40})
plt.show()




# dtask_with_zl = np.asarray([0.85, 0.87, 0.98, 1.41, 1.50, 1.43, 2.02, 2.06, 2.20, 1.84, 1.68, 1.76, 1.71])
# zcoco_with_zl = np.asarray([0.25, 0.38, 0.47, 0.79, 0.76, 0.76, 1.06, 1.09, 1.21, 1.03, 0.96, 1.07, 1.06])

# dtask_without_zl = np.asarray([20.12, 22.37, 20.69, 20.32, 25.80, 23.33, 25.98, 27.20, 26.96, 29.02, 29.71, 32.34, 34.29])
# zcoco_without_zl = np.asarray([7.71, 14.46, 11.90, 12.08, 20.72, 18.96, 21.99, 23.27, 22.00, 24.88, 26.20, 28.37, 32.04])

# dtask_with_zl= np.log(dtask_with_zl)
# zcoco_with_zl = np.log(zcoco_with_zl)
# dtask_without_zl = np.log(zcoco_without_zl)
# zcoco_without_zl = np.log(zcoco_without_zl)

# idxes = range(1, 14)
# handles_dict = {}
# font_legend = {'family': 'Times New Roman',
#                'size': 36}

# subplot = plt.subplot(111)
# subplot.set_title("On 13 downstream datasets", fontdict=font_legend)
# handles_dict["With ZiL (ODinW-13)"] = subplot.plot(idxes, dtask_with_zl, marker="o", color="g", label="With ZiL (ODinW-13)", markersize=15, linewidth=5)
# handles_dict["Without ZiL (ODinW-13)"] = subplot.plot(idxes, dtask_without_zl, marker="*", color="r", label="Without ZiL (ODinW-13)", markersize=15, linewidth=5)
# subplot.set_xlabel("Number of learned downstream tasks", fontdict=font_legend)
# subplot.set_ylabel("The average L1 norm of RDB's output (log)", fontdict=font_legend)
# plt.xticks(fontsize=20)
# plt.yticks(fontsize=20)

# subplot.legend(prop={"family": "Times New Roman", "size": 28})

# subplot = plt.subplot(122)
# subplot.set_title("On COCO", fontdict=font_legend)
# handles_dict["With ZiL (COCO)"] = subplot.plot(idxes, zcoco_with_zl, marker="o", color="g", label="With ZiL (COCO)", markersize=15, linewidth=5)
# handles_dict["Without ZiL (COCO)"] = subplot.plot(idxes, zcoco_without_zl, marker="*",  color="r", label="Without ZiL (COCO)", markersize=15, linewidth=5)
# subplot.set_xlabel("Number of learned downstream tasks", fontdict=font_legend)
# subplot.set_ylabel("The average L1 norm of RDB's output (log)", fontdict=font_legend)
# plt.xticks(fontsize=20)
# plt.yticks(fontsize=20)
# subplot.legend(prop={"family": "Times New Roman", "size": 28})
# plt.show()
